NExT-Mol: 3D Diffusion Meets 1D Language Modeling for 3D Molecule Generation

3D molecule generation is crucial for drug discovery and material design. While prior efforts focus on 3D diffusion models for their benefits in modeling continuous 3D conformers, they overlook the advantages of 1D SELFIES-based Language Models (LMs), which can generate 100% valid molecules and leverage the billion-scale 1D molecule datasets. To combine these advantages for 3D molecule generation, we propose a foundation model -- NExT-Mol: 3D Diffusion Meets 1D Language Modeling for 3D Molecule Generation. NExT-Mol uses an extensively pretrained molecule LM for 1D molecule generation, and subsequently predicts the generated molecule's 3D conformers with a 3D diffusion model. We enhance NExT-Mol's performance by scaling up the LM's model size, refining the diffusion neural architecture, and applying 1D to 3D transfer learning. Notably, our 1D molecule LM significantly outperforms baselines in distributional similarity while ensuring validity, and our 3D diffusion model achieves leading performances in conformer prediction. Given these improvements in 1D and 3D modeling, NExT-Mol achieves a 26% relative improvement in 3D FCD for de novo 3D generation on GEOM-DRUGS, and a 13% average relative gain for conditional 3D generation on QM9-2014. Our codes and pretrained checkpoints are available at https://github.com/acharkq/NExT-Mol.

==> chapters/test.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "rdkit.Chem.rdmolops.SanitizeFlags.SANITIZE_NONE"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from rdkit import Chem\n",
    "\n",
    "smiles = 'CC(C)(C)c1cc(O)ccc1O'\n",
    "\n",
    "mol = Chem.MolFromSmiles(smiles)\n",
    "Chem.SanitizeMol(mol)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<rdkit.Chem.rdchem.Mol at 0x12c069040>"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mol"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Bond between atom 0 and atom 1 SINGLE\n",
      "Bond between atom 1 and atom 2 SINGLE\n",
      "Bond between atom 1 and atom 3 SINGLE\n",
      "Bond between atom 1 and atom 4 SINGLE\n",
      "Bond between atom 4 and atom 5 AROMATIC\n",
      "Bond between atom 5 and atom 6 AROMATIC\n",
      "Bond between atom 6 and atom 7 SINGLE\n",
      "Bond between atom 6 and atom 8 AROMATIC\n",
      "Bond between atom 8 and atom 9 AROMATIC\n",
      "Bond between atom 9 and atom 10 AROMATIC\n",
      "Bond between atom 10 and atom 11 SINGLE\n",
      "Bond between atom 10 and atom 4 AROMATIC\n"
     ]
    }
   ],
   "source": [
    "for bond in mol.GetBonds():\n",
    "    print(f\"Bond between atom {bond.GetBeginAtomIdx()} and atom {bond.GetEndAtomIdx()}\", bond.GetBondType())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Bond between atom 0 and atom 1 SINGLE\n",
      "Bond between atom 1 and atom 2 SINGLE\n",
      "Bond between atom 1 and atom 3 SINGLE\n",
      "Bond between atom 1 and atom 4 SINGLE\n",
      "Bond between atom 4 and atom 5 DOUBLE\n",
      "Bond between atom 5 and atom 6 SINGLE\n",
      "Bond between atom 6 and atom 7 SINGLE\n",
      "Bond between atom 6 and atom 8 DOUBLE\n",
      "Bond between atom 8 and atom 9 SINGLE\n",
      "Bond between atom 9 and atom 10 DOUBLE\n",
      "Bond between atom 10 and atom 11 SINGLE\n",
      "Bond between atom 10 and atom 4 SINGLE\n"
     ]
    }
   ],
   "source": [
    "Chem.Kekulize(mol)\n",
    "for bond in mol.GetBonds():\n",
    "    print(f\"Bond between atom {bond.GetBeginAtomIdx()} and atom {bond.GetEndAtomIdx()}\", bond.GetBondType())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<rdkit.Chem.rdchem.Mol at 0x141f62040>"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mol"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "py38",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.19"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/mollama_log/plot.py <==
import pandas as pd
import matplotlib.pyplot as plt

# Load the CSV files into pandas DataFrames
df1 = pd.read_csv('metrics_1.csv')
df2 = pd.read_csv('metrics_2.csv')
df3 = pd.read_csv('metrics_3.csv')
df4 = pd.read_csv('metrics_4.csv')

# Filter DataFrames to only rows with valid metric/train_loss value
train_df1 = df1[df1['metric/train_loss'].notna()]
train_df2 = df2[df2['metric/train_loss'].notna()]
train_df3 = df3[df3['metric/train_loss'].notna()]
train_df4 = df4[df4['metric/train_loss'].notna()]
# Multiply the step of train DataFrames by 10
train_df1['step'] = train_df1['step'] * 10
train_df2['step'] = train_df2['step'] * 10
train_df3['step'] = train_df3['step'] * 10
train_df4['step'] = train_df4['step'] * 10

val_df1 = df1[df1['metric/val_loss'].notna()]
val_df2 = df2[df2['metric/val_loss'].notna()]
val_df3 = df3[df3['metric/val_loss'].notna()]
val_df4 = df4[df4['metric/val_loss'].notna()]

## now we can correct the step number in the train df2, df3, and df4 using the val df2, df3, and df4
def correction_step_number(val_df, train_df):
    # Get the first row of df
    first_row = val_df.iloc[0]
    # Obtain the "total_tokens" and "step" values from the first row
    total_tokens = first_row['total_tokens']
    step = first_row['step']

    # Print the values (optional, for verification)
    print(f"First row - total_tokens: {total_tokens}, step: {step}")
    # Find the row in train_df where "total_tokens" matches the value from val_df
    matching_row = train_df[train_df['total_tokens'] == total_tokens]

    if not matching_row.empty:
        # If a matching row is found, get its step value
        train_step = matching_row['step'].values[0]
        
        # Calculate the difference between val_df step and train_df step
        step_difference = step - train_step
        
        # Adjust the step values in train_df
        train_df['step'] = train_df['step'] + step_difference
        
        print(f"Step correction applied. Difference: {step_difference}")
    else:
        assert False, "No matching row found in train_df. No correction applied."

    return train_df

train_df2 = correction_step_number(val_df2, train_df2)
train_df3 = correction_step_number(val_df3, train_df3)
train_df4 = correction_step_number(val_df4, train_df4)



# Trim df1, df2, and df3 by the first step of df2, df3, and df4 respectively
first_step_df2 = train_df2['step'].min()
first_step_df3 = train_df3['step'].min()
first_step_df4 = train_df4['step'].min()

trimmed_df1 = train_df1[train_df1['step'] < first_step_df2]
trimmed_df2 = train_df2[train_df2['step'] < first_step_df3]
trimmed_df3 = train_df3[train_df3['step'] < first_step_df4]

# Concatenate the trimmed dataframes
combined_train_df = pd.concat([trimmed_df1, trimmed_df2, trimmed_df3, train_df4], ignore_index=True)

# Sort the combined dataframe by step to ensure proper order
combined_train_df = combined_train_df.sort_values('step').reset_index(drop=True)
print(f"Combined train dataframe shape: {combined_train_df.shape}")

# Trim val_df1, val_df2, and val_df3 by the first step of val_df2, val_df3, and val_df4 respectively
first_step_val_df2 = val_df2['step'].min()
first_step_val_df3 = val_df3['step'].min()
first_step_val_df4 = val_df4['step'].min()

trimmed_val_df1 = val_df1[val_df1['step'] < first_step_val_df2]
trimmed_val_df2 = val_df2[val_df2['step'] < first_step_val_df3]
trimmed_val_df3 = val_df3[val_df3['step'] < first_step_val_df4]

# Concatenate the trimmed validation dataframes
combined_val_df = pd.concat([trimmed_val_df1, trimmed_val_df2, trimmed_val_df3, val_df4], ignore_index=True)

# Sort the combined validation dataframe by step to ensure proper order
combined_val_df = combined_val_df.sort_values('step').reset_index(drop=True)
print(f"Combined validation dataframe shape: {combined_val_df.shape}")


# Plot metric/train_ppl and metric/val_ppl with respect to step
fig, ax = plt.subplots(figsize=(12, 6))

plt.rcParams['font.family'] = 'Arial'
plt.rcParams['font.size'] = 14  # Increase the base font size

def plot_ppl(ax, use_log_scale=True):
    if use_log_scale:
        ax.semilogx(combined_train_df['step'], combined_train_df['metric/train_ppl'], label='Train PPL')
        ax.semilogx(combined_val_df['step'], combined_val_df['metric/val_ppl'], color='red', label='Validation PPL')
    else:
        ax.plot(combined_train_df['step'], combined_train_df['metric/train_ppl'], label='Train PPL')
        ax.plot(combined_val_df['step'], combined_val_df['metric/val_ppl'], color='red', label='Validation PPL')
    ax.set_xlabel('Step (log scale)', fontname='Arial', fontsize=16)
    ax.set_ylabel('Perplexity', fontname='Arial', fontsize=16)
    ax.set_title('Train and Validation Perplexity vs Step', fontname='Arial', fontsize=18)
    ax.set_ylim((1.5, 5))
    ax.set_xlim((100, 1000000))
    ax.grid(True)
    ax.legend(prop={'family': 'Arial', 'size': 14})
    
    for label in ax.get_xticklabels() + ax.get_yticklabels():
        label.set_fontname('Arial')
        label.set_fontsize(12)

plot_ppl(ax, use_log_scale=True)  # Set to False for linear scale

plt.tight_layout()
plt.savefig('train_val_perplexity.pdf', dpi=300, bbox_inches='tight')
plt.close()


==> figures/step_plot.py <==


import matplotlib.pyplot as plt

step = [5, 10, 20, 50, 100]
qm9_amr_recall = [0.102974509, 0.084663424, 0.084430021, 0.083326551, 0.083]
qm9_amr_precision = [0.133689989, 0.107950864, 0.101552087, 0.098570573, 0.097]

drugs_amr_recall = [0.506035381, 0.429244711, 0.409291872, 0.401621532, 0.401]
drugs_amr_precision = [0.703921174, 0.665970291, 0.651872098, 0.645035272, 0.642]

# Define font sizes
base_font_size = 30
label_font_size = base_font_size + 2
title_font_size = base_font_size + 4

plt.figure(figsize=(20, 5), dpi=300)
plt.rcParams['font.family'] = 'Arial'
plt.rcParams['font.size'] = base_font_size

fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(20, 5), dpi=300)
plt.rcParams['font.family'] = 'Arial'
plt.rcParams['font.size'] = base_font_size

# GEOM-QM9 plot
ax1.plot(step, qm9_amr_recall, marker='o', label='AMR-Recall')
ax1.plot(step, qm9_amr_precision, marker='s', label='AMR-Precision')

ax1.set_xlabel('Sampling Step (log scale)', fontname='Arial', fontsize=label_font_size)
ax1.set_ylabel('AMR', fontname='Arial', fontsize=label_font_size)
ax1.set_title('GEOM-QM9', fontname='Arial', fontsize=title_font_size)
ax1.legend(prop={'family': 'Arial', 'size': base_font_size})
ax1.grid(True)

ax1.set_xscale('log')
ax1.set_xticks(step)
ax1.set_xticklabels(step)

# GEOM-Drugs plot
ax2.plot(step, drugs_amr_recall, marker='o', label='AMR-Recall')
ax2.plot(step, drugs_amr_precision, marker='s', label='AMR-Precision')

ax2.set_xlabel('Sampling Step (log scale)', fontname='Arial', fontsize=label_font_size)
ax2.set_ylabel('AMR', fontname='Arial', fontsize=label_font_size)
ax2.set_title('GEOM-Drugs', fontname='Arial', fontsize=title_font_size)
ax2.legend(prop={'family': 'Arial', 'size': base_font_size})
ax2.grid(True)

ax2.set_xscale('log')
ax2.set_xticks(step)
ax2.set_xticklabels(step)

for ax in [ax1, ax2]:
    for label in ax.get_xticklabels() + ax.get_yticklabels():
        label.set_fontname('Arial')
        label.set_fontsize(base_font_size)

plt.tight_layout()
plt.savefig('amr_vs_step.pdf', format='pdf')
plt.close()


==> test.py <==
from rdkit import Chem

# smiles = 'CONCCCCCCCCCCCCc1cccnc1'
smiles = 'C[C@@H]1O[C@@H]1/C=C\C(=O)OC2=C(C(=C(C(=C2C3=CC=C(C=C3)O)O)O)C4=CC=C(C=C4)O)OC(=O)/C=C\[C@H]5O[C@H]5C'
mol = Chem.MolFromSmiles(smiles)
# Chem.Kekulize(mol)
Chem.SanitizeMol(mol)
smiles = Chem.MolToSmiles(mol, isomericSmiles=True)
print(smiles)
